Unified Visual-Tactile-Action Modeling from Human Demonstrations for Dexterous Manipulation

Dexterous manipulation requires tactile feedback. However, robot tactile demonstrations are difficult to scale,because dexterous-hand teleoperation provides limited tactile feedback to the operator. In contrast, human demonstrations offer a substantially more scalable source of diverse tactile interactions. Motivated by a simple premise: hands can change, but the underlying physics of interaction does not. We leverage human tactile data to improve dexterous manipulation policies. Specifically, we first build a tactile motion-capture system that synchronously records images, tactile signals, and hand motions. Using this system, we construct the UVTA dataset spanning five contact-rich tasks, with 1,000 human demonstrations covering diverse interaction patterns and 150 robot demonstrations per task. To transfer the underlying physics of human interaction to robot control, we propose a Unified Visual-Tactile-Action Model that maps both embodiments into aligned tactile and action representations and jointly predicts future action and tactile trajectories. The joint objective enables human demonstrations to supervise contact-aware representation learning, while only robot actions are executed during deployment. In real-robot evaluations across five tasks, our method achieves an average success rate of 70%, outperforming the strongest visual-tactile baseline, which achieves 29%, and an architecture ablation, which achieves 42%. Performance improves consistently with additional human demonstrations and exhibits no saturation at 1,000 demonstrations per task, validating the effectiveness of scalable human tactile data for dexterous manipulation. Project page is available at https://uni-vta.github.io/.

==> tools/hand_geometry.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""Fingertip geometry for the robot-hand render used in the tactile figure.

Segments the hand from the white background and derives, for each finger, the
tip point, the distal-phalanx axis, and the pad extent. Values are cached to
JSON so the figure script stays deterministic if the render is ever re-exported.
"""
from __future__ import annotations

import json
from pathlib import Path

import numpy as np
from PIL import Image
from scipy import ndimage

HERE = Path(__file__).resolve().parent
FIGDIR = HERE.parent / "figures"
DEFAULT_RENDER = FIGDIR / "robot_hand_render.png"
CACHE = HERE / "hand_geometry.json"

# Ordered from the thumb outward. The render shows the thumb on the right, so
# the long fingers run right-to-left: index, middle, ring, pinky.
FINGER_ORDER = ["thumb", "index", "middle", "ring", "pinky"]

# Column used to probe each long finger, and the row below which the fingers
# merge into the palm.
_LONG_FINGER_PROBE_X = {"index": 760, "middle": 593, "ring": 429, "pinky": 287}
_KNUCKLE_ROW = 470


def load_render(path: Path | str = DEFAULT_RENDER):
    im = Image.open(path).convert("RGB")
    return np.asarray(im).astype(np.float32)


def hand_mask(rgb: np.ndarray, white_thresh: float = 252.0) -> np.ndarray:
    """Largest non-white component, hole-filled."""
    lum = rgb.mean(axis=2)
    nonwhite = lum < white_thresh
    lbl, n = ndimage.label(nonwhite)
    if n == 0:
        raise RuntimeError("no foreground found")
    sizes = ndimage.sum(nonwhite, lbl, range(1, n + 1))
    big = lbl == (int(np.argmax(sizes)) + 1)
    m = ndimage.binary_fill_holes(big)
    m = ndimage.binary_closing(m, np.ones((5, 5)))
    return ndimage.binary_fill_holes(m)


def _axis_near(points: np.ndarray, tip: np.ndarray, radius: float) -> np.ndarray:
    """Unit vector along the local limb, pointing towards the tip."""
    sel = np.linalg.norm(points - tip, axis=1) < radius
    pts = points[sel]
    centre = pts.mean(axis=0)
    _u, _s, vt = np.linalg.svd(pts - centre, full_matrices=False)
    axis = vt[0] / np.linalg.norm(vt[0])
    if np.dot(axis, tip - centre) < 0:
        axis = -axis
    return axis


def _seam_distance(lum: np.ndarray, mask: np.ndarray, tip: np.ndarray,
                   axis: np.ndarray, half_width: float,
                   dmin: float, dmax: float) -> float | None:
    """First joint seam inward from the tip, as a dark dip in luminance."""
    normal = np.array([-axis[1], axis[0]])
    ds = np.arange(0.0, dmax, 2.0)
    prof = []
    for d in ds:
        p = tip - axis * d
        vals = []
        for o in np.arange(-half_width, half_width + 1, 2.0):
            q = p + normal * o
            xi, yi = int(round(q[0])), int(round(q[1]))
            if 0 <= yi < lum.shape[0] and 0 <= xi < lum.shape[1] and mask[yi, xi]:
                vals.append(lum[yi, xi])
        prof.append(np.mean(vals) if vals else 255.0)
    sm = ndimage.uniform_filter1d(np.array(prof), 3)
    for i in range(3, len(sm) - 3):
        if ds[i] < dmin:
            continue
        w = sm[i - 3:i + 4]
        if sm[i] == w.min() and (w.max() - sm[i]) > 5:
            return float(ds[i])
    return None


def compute(path: Path | str = DEFAULT_RENDER) -> dict:
    rgb = load_render(path)
    lum = rgb.mean(axis=2)
    mask = hand_mask(rgb)
    H, W = mask.shape

    fingers: dict[str, dict] = {}

    # --- four long fingers: blobs that are separate above the knuckle row ---
    sub = mask.copy()
    sub[_KNUCKLE_ROW:, :] = False
    lbl, n = ndimage.label(sub)
    blobs = []
    for i in range(1, n + 1):
        ys, xs = np.nonzero(lbl == i)
        if ys.size < 5000:
            continue
        blobs.append((xs, ys))
    if len(blobs) != 4:
        raise RuntimeError(f"expected 4 long-finger blobs, found {len(blobs)}")

    # Assign by probe column.
    for name, px in _LONG_FINGER_PROBE_X.items():
        best = min(blobs, key=lambda b: abs(np.median(b[0]) - px))
        xs, ys = best
        pts = np.column_stack([xs, ys]).astype(float)
        ytop = ys.min()
        tip_pts = pts[ys < ytop + 25]
        tip = np.array([tip_pts[:, 0].mean(), float(ytop)])
        axis = _axis_near(pts, tip, radius=150.0)
        half_w = (np.percentile(xs, 90) - np.percentile(xs, 10)) / 2.0
        seam = _seam_distance(lum, mask, tip, axis, half_w * 0.6, 60.0, 220.0)
        fingers[name] = {
            "tip": [float(tip[0]), float(tip[1])],
            "axis": [float(axis[0]), float(axis[1])],
            "half_width": float(half_w),
            "seam": float(seam) if seam else 120.0,
        }

    # --- thumb: the isolated blob on the right of the palm ---
    sub = mask.copy()
    sub[:, :900] = False
    sub[620:, :] = False
    lbl, n = ndimage.label(sub)
    sizes = [(np.sum(lbl == i), i) for i in range(1, n + 1)]
    _, best_i = max(sizes)
    ys, xs = np.nonzero(lbl == best_i)
    pts = np.column_stack([xs, ys]).astype(float)
    k = int(np.argmax(xs.astype(float) - ys.astype(float)))  # up-right extreme
    tip = np.array([float(xs[k]), float(ys[k])])
    axis = _axis_near(pts, tip, radius=120.0)
    half_w = 45.0
    seam = _seam_distance(lum, mask, tip, axis, half_w * 0.6, 60.0, 220.0)
    fingers["thumb"] = {
        "tip": [float(tip[0]), float(tip[1])],
        "axis": [float(axis[0]), float(axis[1])],
        "half_width": half_w,
        "seam": float(seam) if seam else 130.0,
    }

    ys, xs = np.nonzero(mask)
    return {
        "render": str(path),
        "size": [int(W), int(H)],
        "bbox": [int(xs.min()), int(ys.min()), int(xs.max()), int(ys.max())],
        "fingers": {k: fingers[k] for k in FINGER_ORDER},
    }


def load(path: Path | str = DEFAULT_RENDER, refresh: bool = False) -> dict:
    if CACHE.exists() and not refresh:
        return json.loads(CACHE.read_text())
    geo = compute(path)
    CACHE.write_text(json.dumps(geo, indent=2, ensure_ascii=False))
    return geo


if __name__ == "__main__":
    geo = compute()
    CACHE.write_text(json.dumps(geo, indent=2, ensure_ascii=False))
    print(json.dumps(geo, indent=2, ensure_ascii=False))
    print(f"\nsaved {CACHE}")


==> tools/make_human_scaling.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""Success rate as a function of how much human tactile MoCap data is added to
a fixed robot-data budget.

One panel per task plus an Average panel, which is derived from the task
panels rather than entered separately so the four can never disagree.

Examples
--------
    # regenerate with the numbers baked in below
    python make_human_scaling.py

    # override a task from the command line while filling in results
    python make_human_scaling.py --task "Flip Page" 41 55 63 68 70
"""
from __future__ import annotations

import argparse
from pathlib import Path

HERE = Path(__file__).resolve().parent
FIGDIR = HERE.parent / "figures"

# Human trajectories added on top of the fixed robot-demonstration budget.
XTICKS = [0, 250, 500, 750, 1000]

# Measured success rates (%), each the mean of 10 real-robot rollouts.
TASKS: dict[str, list[float]] = {
    "Flip Page":     [0, 6, 32, 59, 83],
    "Light Bulb":    [0, 11, 28, 41, 80],
    "Toggle Switch": [0, 6, 26, 52, 88],
}

LINE = "#5B4A7E"
LINE_AVG = "#C77D1C"     # the summary panel is not another task; set it apart
GRID = "#D9D9D9"
SPINE = "#BFBFBF"

# Shared scale, so the four panels can be read against each other.
YLIM = (0.0, 100.0)


def annotate(ax, xs, ys, fmt, colour):
    """Value beside each marker, kept inside the axes so labels never run into
    the neighbouring panel. Everything sits above its marker; the two ends are
    nudged inwards so they stay clear of the panel edges."""
    last = len(xs) - 1
    for i, (x, y) in enumerate(zip(xs, ys)):
        if i == 0:
            off, ha, va = (-2, 5), "left", "bottom"
        elif i == last:
            off, ha, va = (2, 5), "right", "bottom"
        else:
            off, ha, va = (0, 5), "center", "bottom"
        ax.annotate(fmt(y), (x, y), textcoords="offset points", xytext=off,
                    ha=ha, va=va, fontsize=6.4, color=colour)


def draw(ax, title, ys, fmt, colour, ylim):
    xs = list(range(len(XTICKS)))
    ax.plot(xs, ys, color=colour, linewidth=1.5, marker="s", markersize=3.2,
            markerfacecolor=colour, markeredgecolor=colour, clip_on=False,
            zorder=3)
    annotate(ax, xs, ys, fmt, colour)

    ax.set_title(title, fontsize=8, fontweight="bold", pad=5)
    ax.set_xlabel("Num of Human Trajectories", fontsize=6.6,
                  fontweight="bold", labelpad=3)
    ax.set_ylabel("Success Rate (%)", fontsize=7.5, fontweight="bold",
                  labelpad=3)

    ax.set_xticks(xs)
    ax.set_xticklabels([str(t) for t in XTICKS])
    ax.set_xlim(-0.4, len(xs) - 1 + 0.4)
    ax.set_ylim(*ylim)

    ax.grid(axis="y", color=GRID, linestyle=(0, (3, 3)), linewidth=0.6)
    ax.set_axisbelow(True)
    for s in ax.spines.values():
        s.set_color(SPINE)
        s.set_linewidth(0.7)
    ax.tick_params(labelsize=6.8, length=0, pad=2.5)
    for lbl in ax.get_xticklabels() + ax.get_yticklabels():
        lbl.set_fontweight("bold")


def main():
    ap = argparse.ArgumentParser(
        description=__doc__,
        formatter_class=argparse.RawDescriptionHelpFormatter)
    ap.add_argument("--task", nargs="+", action="append", metavar="NAME SCORES",
                    help="override one task: name followed by one score per "
                         "x tick")
    ap.add_argument("--ylim", nargs=2, type=float, default=list(YLIM),
                    metavar=("LO", "HI"))
    ap.add_argument("--width", type=float, default=7.0,
                    help="figure width in inches (IEEE two-column textwidth)")
    ap.add_argument("--height", type=float, default=1.75)
    ap.add_argument("--dpi", type=int, default=600)
    ap.add_argument("--out", default=str(FIGDIR / "human_scaling"))
    args = ap.parse_args()

    tasks = dict(TASKS)
    for override in args.task or []:
        name, *scores = override
        if len(scores) != len(XTICKS):
            ap.error(f"{name}: expected {len(XTICKS)} scores, got {len(scores)}")
        tasks[name] = [float(s) for s in scores]

    import matplotlib
    matplotlib.use("Agg")
    # IEEE PDF eXpress rejects Matplotlib's default Type 3 PDF fonts.
    # Embed TrueType glyphs instead so the generated figure remains vector
    # based while satisfying the submission font requirements.
    matplotlib.rcParams["pdf.fonttype"] = 42
    matplotlib.rcParams["ps.fonttype"] = 42
    import matplotlib.pyplot as plt

    average = [sum(v[i] for v in tasks.values()) / len(tasks)
               for i in range(len(XTICKS))]

    panels = [(n, v, lambda y: f"{y:g}", LINE) for n, v in tasks.items()]
    # Integers here too: one decimal makes the last two labels collide in a
    # panel this narrow.
    panels.append(("Average", average, lambda y: f"{y:.0f}", LINE_AVG))

    fig, axes = plt.subplots(1, len(panels), figsize=(args.width, args.height),
                             dpi=args.dpi)
    for ax, (title, ys, fmt, colour) in zip(axes, panels):
        draw(ax, title, ys, fmt, colour, tuple(args.ylim))
    fig.subplots_adjust(left=0.055, right=0.988, top=0.86, bottom=0.235,
                        wspace=0.42)

    base = Path(args.out)
    base.parent.mkdir(parents=True, exist_ok=True)
    for ext in ("pdf", "png"):
        p = base.with_suffix("." + ext)
        fig.savefig(p, dpi=args.dpi)
        print(f"saved {p}")
    plt.close(fig)


if __name__ == "__main__":
    main()


==> tools/make_predicted_tactile.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""Render the fingertip-only contact-pressure map used as the network's
predicted-tactile output icon.

Five anisotropic blobs sit where the fingertips press: a hot core at the tip
that fades along the finger toward the palm. Values are in the same arbitrary
pressure units as the rest of the tactile figures, and the colour scale is the
`jet` map shared with paint_tactile_hand.py.

Examples
--------
    # default icon
    python make_predicted_tactile.py

    # a ground-truth counterpart to place beside the prediction
    python make_predicted_tactile.py --values 30 26 22 18 24 --sharpen 1.0 \
        --out ../figures/gt_tactile
"""
from __future__ import annotations

import argparse
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
FIGDIR = HERE.parent / "figures"

FINGER_ORDER = ("pinky", "ring", "middle", "index", "thumb")

# Tip position and the half-width / length of the contact patch, in panel
# coordinates (x right, y down, unit square). Traced off the hand render so the
# five pads keep their splay.
PADS = {
    "pinky":  dict(tip=(0.180, 0.265), across=0.030, along=0.036),
    "ring":   dict(tip=(0.305, 0.155), across=0.031, along=0.039),
    "middle": dict(tip=(0.440, 0.135), across=0.032, along=0.040),
    "index":  dict(tip=(0.585, 0.165), across=0.031, along=0.039),
    "thumb":  dict(tip=(0.825, 0.445), across=0.033, along=0.038),
}

# Fingers converge here, which sets each pad's tail direction.
PALM = (0.430, 0.960)

# The tail toward the palm runs this many times longer than the tip-side lobe.
TAIL_RATIO = 2.6


def pad_field(xx: np.ndarray, yy: np.ndarray, pad: dict) -> np.ndarray:
    """Teardrop weight in [0, 1]: compact at the tip, trailing toward the palm."""
    tip = np.asarray(pad["tip"], dtype=float)
    axis = np.asarray(PALM, dtype=float) - tip
    axis /= np.linalg.norm(axis)
    normal = np.array([-axis[1], axis[0]])

    dx, dy = xx - tip[0], yy - tip[1]
    t = dx * axis[0] + dy * axis[1]      # >0 toward the palm
    s = dx * normal[0] + dy * normal[1]

    # Push the core slightly off the tip so the pad, not the fingernail edge,
    # carries the peak.
    t = t - 0.45 * pad["along"]
    sigma_t = np.where(t < 0, pad["along"], pad["along"] * TAIL_RATIO)
    return np.exp(-0.5 * (t / sigma_t) ** 2 - 0.5 * (s / pad["across"]) ** 2)


def sample(xx: np.ndarray, yy: np.ndarray, values: dict[str, float],
           vmax: float, sharpen: float) -> np.ndarray:
    """The contact field over arbitrary pad-space coordinates."""
    field = np.zeros(np.broadcast(xx, yy).shape, dtype=float)
    for name in FINGER_ORDER:
        v = float(values.get(name, 0.0)) / vmax
        if v <= 1e-6:
            continue
        field = np.maximum(field, v * pad_field(xx, yy, PADS[name]))
    return np.clip(field * sharpen, 0.0, 1.0)


def content_bbox(trim: float) -> tuple[float, float, float, float]:
    """Extent of the pad layout at full scale, so the panel can be fitted to it
    rather than to the pad-space unit square, which the hand never fills.

    Deliberately measured against a saturated reading at unit gain rather than
    the values being plotted: the sensor's framing must not shift between a
    prediction and its ground truth, or the two panels cannot be compared side
    by side. The margin absorbs the little that --sharpen adds beyond this.
    """
    g = np.linspace(-0.35, 1.55, 512)
    xx, yy = np.meshgrid(g, g)
    full = {name: 1.0 for name in FINGER_ORDER}
    lit = sample(xx, yy, full, 1.0, 1.0) > trim
    if not lit.any():
        return 0.0, 1.0, 0.0, 1.0
    cols, rows = np.where(lit.any(axis=0))[0], np.where(lit.any(axis=1))[0]
    return g[cols[0]], g[cols[-1]], g[rows[0]], g[rows[-1]]


def build_field(values: dict[str, float], res: int, vmax: float | None,
                blur: float, floor: float, sharpen: float, trim: float,
                margin: float, aspect: float | None) -> tuple[np.ndarray, float]:
    vmax = max(float(vmax if vmax is not None else max(values.values())), 1e-6)
    bx0, bx1, by0, by1 = content_bbox(trim)
    bw, bh = bx1 - bx0, by1 - by0

    # "auto" gives the panel the pattern's own proportions, which leaves an
    # even border on all four sides with nothing wasted.
    if aspect is None:
        aspect = bw / bh

    # Fit the pattern into the panel interior without distorting it.
    scale = min((aspect - 2 * margin) / bw, (1.0 - 2 * margin) / bh)
    px = (np.arange(round(res * aspect)) + 0.5) / res
    py = (np.arange(res) + 0.5) / res
    xx = bx0 + (px - 0.5 * (aspect - scale * bw)) / scale
    yy = by0 + (py - 0.5 * (1.0 - scale * bh)) / scale
    field = sample(xx[None, :], yy[:, None], values, vmax, sharpen)

    if blur > 0:
        from scipy.ndimage import gaussian_filter
        field = gaussian_filter(field, sigma=blur * res / 100.0, mode="nearest")

    # Lift the background off pure jet-zero so the panel reads as an active
    # sensor rather than a black hole.
    return np.clip(field, 0.0, 1.0) * (1.0 - floor) + floor, aspect


def main():
    ap = argparse.ArgumentParser(
        description=__doc__,
        formatter_class=argparse.RawDescriptionHelpFormatter)
    ap.add_argument("--values", nargs=5, type=float,
                    metavar=tuple(f.upper() for f in FINGER_ORDER),
                    default=[24.0, 29.0, 31.0, 28.0, 27.0],
                    help="per-finger pressure, pinky first")
    ap.add_argument("--vmax", type=float, default=31.0,
                    help="colour-scale maximum (default: largest value)")
    ap.add_argument("--cmap", default="jet")
    ap.add_argument("--res", type=int, default=600)
    ap.add_argument("--blur", type=float, default=0.5,
                    help="extra smoothing in percent of panel width; a little "
                         "softens the map into a plausible prediction")
    ap.add_argument("--sharpen", type=float, default=1.20,
                    help="gain applied before clipping; >1 widens the hot core")
    ap.add_argument("--floor", type=float, default=0.0,
                    help="background level on the colour scale; raise it to "
                         "lighten the no-contact region")
    ap.add_argument("--border", default="#1b1b46",
                    help="panel frame colour, or 'none'")
    ap.add_argument("--margin", type=float, default=0.055,
                    help="border of untouched sensor kept around the pattern, "
                         "as a fraction of panel height")
    ap.add_argument("--aspect", default="auto",
                    help="panel width/height; 'auto' matches the contact "
                         "pattern, '1' forces a square panel")
    ap.add_argument("--trim", type=float, default=0.04,
                    help="level at which the pattern counts as visible when "
                         "measuring its extent")
    ap.add_argument("--size", type=float, default=1.7,
                    help="output width in inches")
    ap.add_argument("--dpi", type=int, default=600)
    ap.add_argument("--out", default=str(FIGDIR / "predicted_tactile"))
    args = ap.parse_args()

    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt

    aspect = None if args.aspect == "auto" else float(args.aspect)
    values = dict(zip(FINGER_ORDER, args.values))
    field, aspect = build_field(values, args.res, args.vmax, args.blur,
                                args.floor, args.sharpen, args.trim,
                                args.margin, aspect)
    print(f"panel aspect {aspect:.3f} ({field.shape[1]}x{field.shape[0]} px)")

    fig = plt.figure(figsize=(args.size, args.size / aspect), dpi=args.dpi)
    ax = fig.add_axes([0, 0, 1, 1])
    ax.imshow(field, cmap=args.cmap, vmin=0.0, vmax=1.0,
              origin="upper", interpolation="bilinear")
    ax.set_xticks([])
    ax.set_yticks([])
    for side in ax.spines.values():
        if args.border == "none":
            side.set_visible(False)
        else:
            side.set_color(args.border)
            side.set_linewidth(1.6)

    base = Path(args.out)
    base.parent.mkdir(parents=True, exist_ok=True)
    for ext in ("pdf", "png"):
        p = base.with_suffix("." + ext)
        fig.savefig(p, dpi=args.dpi, pad_inches=0.0)
        print(f"saved {p}")
    plt.close(fig)


if __name__ == "__main__":
    main()


==> tools/paint_tactile_hand.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""Paint per-finger tactile intensity onto the robot-hand render.

Replaces the flat deform-map strip with a figure that reads as a hand: each
fingertip pad is tinted by its tactile value while the render's own shading
still shows through, so the result stays legible in print.

Examples
--------
    # frame 957 of light_teleop3 episode 122 (the values in the old strip)
    python paint_tactile_hand.py --values 28.4 16.3 13.1 0.0 0.0

    # verify pad placement
    python paint_tactile_hand.py --debug
"""
from __future__ import annotations

import argparse
import json
from pathlib import Path

import numpy as np
from PIL import Image

import hand_geometry as HG

HERE = Path(__file__).resolve().parent
FIGDIR = HERE.parent / "figures"

FINGER_LABEL = {"thumb": "Thumb", "index": "Index", "middle": "Middle",
                "ring": "Ring", "pinky": "Pinky"}

# Pad occupies the distal phalanx: a fraction of the distance from the tip to
# the first joint seam, kept clear of the seam itself.
PAD_START = 0.04
PAD_END = 0.78
ACROSS_SIGMA = 0.66      # x half_width
ALONG_SIGMA = 0.34       # x pad length, measured from the pad centre


def pad_field(shape, finger: dict) -> np.ndarray:
    """Smooth [0,1] weight over one fingertip pad, peaking at the pad centre."""
    H, W = shape
    tip = np.array(finger["tip"], dtype=float)
    axis = np.array(finger["axis"], dtype=float)
    inward = -axis
    normal = np.array([-axis[1], axis[0]])
    seam = float(finger["seam"])
    half_w = float(finger["half_width"])

    t0, t1 = PAD_START * seam, PAD_END * seam
    centre = 0.5 * (t0 + t1)
    length = t1 - t0

    yy, xx = np.mgrid[0:H, 0:W]
    dx = xx - tip[0]
    dy = yy - tip[1]
    t = dx * inward[0] + dy * inward[1]
    s = dx * normal[0] + dy * normal[1]

    # Anisotropic Gaussian: an oval contact patch rather than a filled box.
    along = np.exp(-0.5 * ((t - centre) / (ALONG_SIGMA * length)) ** 2)
    across = np.exp(-0.5 * (s / (ACROSS_SIGMA * half_w)) ** 2)
    w = along * across
    w[t < t0 - 0.35 * length] = 0.0
    w[t > t1 + 0.15 * length] = 0.0
    return w.astype(np.float32)


INACTIVE_RGB = np.array([168.0, 180.0, 194.0])   # cool grey for "sensor, no contact"


def make_cmap(name: str, lo: float, hi: float):
    """Truncated colormap. Sequential maps bottom out near black, which reads
    as grime on a white render, so the dark tail is cut off."""
    import matplotlib as mpl
    from matplotlib.colors import LinearSegmentedColormap

    base = mpl.colormaps[name]
    if lo <= 0.0 and hi >= 1.0:
        return base
    return LinearSegmentedColormap.from_list(
        f"{name}_{lo:.2f}_{hi:.2f}", base(np.linspace(lo, hi, 256)))


def paint_layers(values: dict[str, float], geo: dict, mask: np.ndarray,
                 vmax: float | None, cmap, style: str,
                 max_alpha: float, inactive_alpha: float, gamma: float):
    """Build the colour and alpha rasters for all five pads."""
    H, W = mask.shape
    if vmax is None:
        vmax = max(values.values())
    vmax = max(float(vmax), 1e-6)

    colour = np.zeros((H, W, 3), dtype=np.float32)
    alpha = np.zeros((H, W), dtype=np.float32)

    for name in HG.FINGER_ORDER:
        w = pad_field((H, W), geo["fingers"][name])
        v = float(values.get(name, 0.0)) / vmax
        if v > 1e-6:
            if style == "blob":
                # colour tracks the local weight, giving a hot core
                local = np.clip(v * (0.45 + 0.55 * w), 0, 1)
                c = cmap(local)[..., :3] * 255.0
            else:
                # flat colour per finger: the hue reads directly off the bar
                c = np.broadcast_to(np.array(cmap(v)[:3]) * 255.0, (H, W, 3))
            a = np.power(w, gamma) * max_alpha
        else:
            c = np.broadcast_to(INACTIVE_RGB, (H, W, 3))
            a = np.power(w, gamma) * inactive_alpha

        take = a > alpha
        colour[take] = c[take]
        alpha[take] = a[take]

    alpha *= mask.astype(np.float32)
    return colour, alpha, vmax


def composite(rgb: np.ndarray, colour: np.ndarray,
              alpha: np.ndarray) -> np.ndarray:
    """Tint the render, keeping its shading visible under the paint."""
    # Modulate by the render's own luminance so highlights and panel seams
    # survive the tint instead of being flattened to a solid colour.
    shade = rgb.mean(axis=2, keepdims=True) / 255.0
    colour = colour * (0.58 + 0.42 * shade)
    a = alpha[..., None]
    return np.clip(rgb * (1 - a) + colour * a, 0, 255)


def main():
    ap = argparse.ArgumentParser(description=__doc__,
                                 formatter_class=argparse.RawDescriptionHelpFormatter)
    ap.add_argument("--render", default=str(HG.DEFAULT_RENDER))
    ap.add_argument("--values", nargs=5, type=float,
                    metavar=("THUMB", "INDEX", "MIDDLE", "RING", "PINKY"),
                    default=[28.4, 16.3, 13.1, 0.0, 0.0])
    ap.add_argument("--vmax", type=float, default=None,
                    help="colour-scale maximum (default: largest value)")
    # Blue-to-red, matching the convention of the original deform maps where
    # cold is no contact and red is the strongest.
    ap.add_argument("--cmap", default="jet")
    ap.add_argument("--cmap-lo", type=float, default=0.0,
                    help="clip the low tail of the colormap")
    ap.add_argument("--cmap-hi", type=float, default=1.0)
    ap.add_argument("--style", choices=("glow", "blob"), default="blob",
                    help="blob: cold-to-hot gradient per pad, like the original "
                         "deform maps; glow: one flat colour per finger")
    ap.add_argument("--max-alpha", type=float, default=0.90)
    ap.add_argument("--inactive-alpha", type=float, default=0.30,
                    help="tint strength for fingers with no contact")
    ap.add_argument("--gamma", type=float, default=0.70)
    ap.add_argument("--unit", default="pressure (a.u.)")
    ap.add_argument("--labels", action="store_true", default=True)
    ap.add_argument("--no-labels", dest="labels", action="store_false")
    ap.add_argument("--colorbar", action="store_true", default=False,
                    help="draw the scale bar (off by default; the per-finger "
                         "labels already carry the numbers)")
    ap.add_argument("--no-colorbar", dest="colorbar", action="store_false")
    ap.add_argument("--out", default=str(FIGDIR / "tactile_hand"))
    ap.add_argument("--dpi", type=int, default=300,
                    help="220 is about native for the crop; higher only "
                         "interpolates and inflates the PDF")
    ap.add_argument("--debug", action="store_true",
                    help="outline the pads instead of producing the figure")
    args = ap.parse_args()

    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    from matplotlib import cm, colors
    from matplotlib.patheffects import withStroke

    values = dict(zip(HG.FINGER_ORDER, args.values))
    rgb = HG.load_render(args.render)
    mask = HG.hand_mask(rgb)
    geo = HG.compute(args.render)

    cmap = make_cmap(args.cmap, args.cmap_lo, args.cmap_hi)
    colour, alpha, vmax = paint_layers(
        values, geo, mask, args.vmax, cmap, args.style,
        args.max_alpha, args.inactive_alpha, args.gamma)
    out = composite(rgb, colour, alpha)

    x0, y0, x1, y1 = geo["bbox"]
    pad = 96
    H, W = mask.shape
    x0, y0 = max(0, x0 - pad), max(0, y0 - pad)
    x1, y1 = min(W, x1 + pad), min(H, y1 + pad)

    if args.debug:
        dbg = out.copy()
        for name in HG.FINGER_ORDER:
            w = pad_field((H, W), geo["fingers"][name])
            edge = (w > 0.28) & (w < 0.34)
            dbg[edge] = [0, 140, 255]
            tip = np.array(geo["fingers"][name]["tip"], int)
            dbg[max(0, tip[1] - 4):tip[1] + 4, max(0, tip[0] - 4):tip[0] + 4] = [255, 0, 0]
        p = Path(args.out).with_name(Path(args.out).name + "_debug.png")
        Image.fromarray(dbg.astype(np.uint8)[y0:y1, x0:x1]).save(p)
        print(f"saved {p}")
        return

    crop = out.astype(np.uint8)[y0:y1, x0:x1]
    ch, cw = crop.shape[:2]

    fig_w = 5.2
    fig = plt.figure(figsize=(fig_w, fig_w * ch / cw), dpi=args.dpi)
    ax = fig.add_axes([0, 0, 1, 1])
    ax.imshow(crop, interpolation="lanczos")
    ax.set_axis_off()

    if args.labels:
        for name in HG.FINGER_ORDER:
            f = geo["fingers"][name]
            tip = np.array(f["tip"]) - [x0, y0]
            axis = np.array(f["axis"])
            anchor = tip + axis * 52
            v = values[name]
            active = v > 0
            ax.annotate(
                f"{FINGER_LABEL[name]}\n{v:.1f}",
                xy=tuple(anchor), xycoords="data",
                ha="center", va="center",
                fontsize=7.4, fontweight="bold" if active else "normal",
                color="#1a1a1a" if active else "#9a9a9a",
                path_effects=[withStroke(linewidth=2.4, foreground="white")],
                annotation_clip=False)

    if args.colorbar:
        cax = fig.add_axes([0.60, 0.055, 0.31, 0.022])
        norm = colors.Normalize(vmin=0, vmax=vmax)
        cb = fig.colorbar(cm.ScalarMappable(norm=norm, cmap=cmap),
                          cax=cax, orientation="horizontal")
        cb.set_label(args.unit, fontsize=7, labelpad=2)
        cb.ax.tick_params(labelsize=6.5, length=2, pad=1.5)
        cb.outline.set_linewidth(0.4)

    base = Path(args.out)
    base.parent.mkdir(parents=True, exist_ok=True)
    for ext in ("pdf", "png"):
        p = base.with_suffix("." + ext)
        fig.savefig(p, dpi=args.dpi, bbox_inches="tight", pad_inches=0.01,
                    transparent=(ext == "pdf"))
        print(f"saved {p}")
    plt.close(fig)

    meta = base.with_suffix(".json")
    meta.write_text(json.dumps(
        {"values": values, "vmax": vmax, "cmap": args.cmap,
         "render": args.render}, indent=2))
    print(f"saved {meta}")


if __name__ == "__main__":
    main()

